DeepPrivacy2: Towards Realistic Full-Body Anonymization

Generative Adversarial Networks (GANs) are widely adapted for anonymization of human figures. However, current state-of-the-art limit anonymization to the task of face anonymization. In this paper, we propose a novel anonymization framework (DeepPrivacy2) for realistic anonymization of human figures and faces. We introduce a new large and diverse dataset for human figure synthesis, which significantly improves image quality and diversity of generated images. Furthermore, we propose a style-based GAN that produces high quality, diverse and editable anonymizations. We demonstrate that our full-body anonymization framework provides stronger privacy guarantees than previously proposed methods.

==> png2jpg.py <==
from PIL import Image
from  pathlib import Path
for path in Path(".").glob("**/*.jpg"):
    print(path)
    with Image.open(path) as fp:
        fp.convert("RGB").save(path.parent.joinpath(path.stem + ".jpg"))
    path.unlink()
